The Extreme Value Machine

It is often desirable to be able to recognize when inputs to a recognition function learned in a supervised manner correspond to classes unseen at training time. With this ability, new class labels could be assigned to these inputs by a human operator, allowing them to be incorporated into the recognition function --- ideally under an efficient incremental update mechanism. While good algorithms that assume inputs from a fixed set of classes exist, e.g., artificial neural networks and kernel machines, it is not immediately obvious how to extend them to perform incremental learning in the presence of unknown query classes. Existing algorithms take little to no distributional information into account when learning recognition functions and lack a strong theoretical foundation. We address this gap by formulating a novel, theoretically sound classifier --- the Extreme Value Machine (EVM). The EVM has a well-grounded interpretation derived from statistical Extreme Value Theory (EVT), and is the first classifier to be able to perform nonlinear kernel-free variable bandwidth incremental learning. Compared to other classifiers in the same deep network derived feature space, the EVM is accurate and efficient on an established benchmark partition of the ImageNet dataset.

==> images/fig1-plots.m <==
figure(1); hold on;
X=0:.1:4;
A=[1 1.2 1.3 1.4 1.5 ]
B=[1 1.05 1.1 1.3 1.4 ]
C=[2.9 2.95 2.97 3 3.1 ]
D=[.8 85 .9 .92 1.1]
AX=[0 4,0,1];
axis(AX);
SB=1000;
EA=rwblfit(A(1:5),SB);
DA=wblcdf(data,EA(1),EA(2));
EB=rwblfit(B(1:5),SB);
DB=wblcdf(data,EB(1),EB(2));
EC=rwblfit(C(1:5),SB);
DC=wblcdf(data,EC(1),EC(2));
ED=rwblfit(D(1:5),SB);
Dd=wblcdf(data,ED(1),ED(2));
plot(X,DA,'Color','cyan'); hold on;
plot(X,DB,'Color','green'); hold on;
plot(X,DC,'Color','red'); hold on;
plot(X,DD,'Color','blue'); hold on;



==> images/fig1cover.m <==
close all; 
ngrid = 160;
[xi,yi] = meshgrid([-4:1/ngrid:4],[-4:1/ngrid:4]);
pa=[.5,-.55];
pb=[.5,.25];
pc=[0,.0];
pd=[-1.0,-.3];
pe=[-1.9,-1.9];

  rng(12345678);
  N = 300;


d0 = (rand(2*N,2)-.5)*4;
posa = find(((d0(:,1)-pa(1)).^2 + (d0(:,2)-pa(2)).^2)<.03);
posb = find(((d0(:,1)-pb(1)).^2 + (d0(:,2)-pb(2)).^2)<.05);
posc = find(((d0(:,1)-pc(1)).^2 + (d0(:,2)-pc(2)).^2)<.1);
posd = find(((d0(:,1)-pd(1)).^2 + (d0(:,2)-pd(2)).^2)<.2);
data0=[];
data0(:,2:3) = cat(1,d0(posa,:), d0(posb,:), d0(posc,:), d0(posd,:));
data0=[];
data0(:,2:3) = cat(1,pa, d0(posa,:), pb, d0(posb,:), pc, d0(posc,:), pd, d0(posd,:));
data0(:,1) =0;


d1 = (rand(N,2)-.5)*4;
d2= (rand(N,2)-.5)*6;
d3 = (rand(N/2,2)-.5)*7;
d4 = (rand(N/1.1,2)- .5)*9;
d4(1,:) = pe;

% here are 3 examples circles of data
pos = find(((d1(:,1)-1.5).^2 + (d1(:,2)+1.5).^2)<.9);
pos2 = find(((d2(:,1)-1.5).^2 + (d2(:,2)-1.5).^2)<.9) ;
d3 = cat(1,[-.4,.4],d3); % force class to have outier data
pos3 = find((((d3(:,1)+2.4).^2 + (d3(:,2)-2.4).^2)<1));
pos3 = cat(1,pos3,1);  % force class to include outier data
data1 = [];
data1(:,2:3) = d1(pos,:);
data1(:,1)=1;
data2 = [];
data2(:,2:3) = d2(pos2,:);
data2(:,1)=2;
data3 = [];
data3(:,2:3) = d3(pos3,:);
data3(:,1)=3;

pos4 = find(((d4(:,1)-pe(1)).^2 + (d4(:,2)-pe(2)).^2)<.4);
data4 = [];
data4(:,2:3) = d4(pos4,:);
data4(:,1)=4;

data = cat(1, d1(pos,:), d2(pos2,:), d3(pos3,:));
datainc = cat(1, d1(pos,:), d2(pos2,:), d3(pos3,:),d0(pos4,:));



%  data=[ 0 2; .1 2.1; .14 1.94; .. need to finish if doing by hand ]
mesha = sqrt((xi-pa(1)).^2+(yi-pa(2)).^2);
meshb = sqrt((xi-pb(1)).^2+(yi-pb(2)).^2);
meshc = sqrt((xi-pc(1)).^2+(yi-pc(2)).^2);
meshd = sqrt((xi-pd(1)).^2+(yi-pd(2)).^2);
dista = sort(sqrt((data(:,1)-pa(1)).^2+(data(:,2)-pa(2)).^2))/2;
distb = sort(sqrt((data(:,1)-pb(1)).^2+(data(:,2)-pb(2)).^2))/2 ;
distc = sort(sqrt((data(:,1)-pc(1)).^2+(data(:,2)-pc(2)).^2))/2;
distd = sort(sqrt((data(:,1)-pd(1)).^2+(data(:,2)-pd(2)).^2))/2;
diste = sort(sqrt((datainc(:,1)-pe(1)).^2+(datainc(:,2)-pe(2)).^2))/2;


EV= [
[ 0.5, -0.55, 0.0670077, 35],
[ 0.1985, 0.2005, 0.1277738, 17],
[ -1.0, -0.3, 0.298214, 4.2],
[ 1.0414, -1.8721, 0.210805, 16],
[ 1.5065, -0.581, 0.155524, 9],
[ 1.5177, -1.261, 0.213703, 11],
[ 0.5579, 1.5589, 0.11876, 13],
[ 1.455, 0.9478, 0.16718, 12],
[ 1.6138, 1.8753, 0.199323, 21],
[ -3.0483, 2.4575, 0.5003494, 16],
]

%  incpt = rwblfit(diste(1:5)/2,diste(5)/2+.1)
incpt = [0.232, 6.8024];
  EV2= [
[ 0.5, -0.55, 0.0670077, 35],
[ 0.1985, 0.2005, 0.1277738, 17],
[ -1.0, -0.3, 0.188214, 9],
[ 1.0414, -1.8721, 0.210805, 16],
[ 1.5177, -1.261, 0.213703, 11],
[ 0.5579, 1.5589, 0.11876, 13],
[ 1.455, 0.9478, 0.16718, 12],
[ 1.6138, 1.8753, 0.199323, 21],
[ -3.0483, 2.4575, 0.5003494, 16],
  [ pe(1), pe(2), incpt(1),incpt(2)],                            
]


  EV(:,3) =   EV(:,3) *4.5;
  EV2(:,3) =   EV2(:,3) *4.5;

for fi=1:2

  figure(fi); hold on;
  axis( [ -3.5 3.5 -3.5 3.5  -1 1 -1.1 1.1])
  caxis( [ 0,1])
  view(-15,25);
  if(fi==2)
    view(0,90);
  end;

  camlight(50,50);
  camlight(-50,50);
  camlight(-50,80);
  camlight(50,80);
  camlight(0,90);
  alpha(.25)

  for i = 1:size(EV,1)
    mesh = sqrt((xi-EV(i,1)).^2+(yi-EV(i,2)).^2);
  


    ma =reshape(1-wblcdf(mesh,EV(i,3),EV(i,4)),size(xi));
    ma(ma<.005)=NaN; 
    
    maxv = nanmax(ma);
    if(isnan(maxv)) 
    else 
     ha = surfc(xi, yi, ma,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
      zd = get(h,'ZData');
      for i = 1:length(zd)
                      set(h(i),'ZData',-1*ones(length(zd{i}),1))
      end;
    end;
    
end
  
     col1=[ .5 .5 1];
     col2=[ 0 .7 0 ];
     col3 = [ 1 0 .5];
%     # text(EV(1,1),EV(1,2),-.95 ,'A', 'FontSize',20, 'FontWeight','bold', 'HorizontalAlignment','center');
%     # text(EV(2,1),EV(2,2),-.95 ,'B', 'FontSize',20, 'FontWeight','bold', 'HorizontalAlignment','center');

     text(EV(3,1),EV(3,2),-.95 ,'A', 'FontSize',28, 'FontWeight','bold', 'HorizontalAlignment','center');

     h1 = plot3(data0(:,2),data0(:,3),-ones(size(data0,1)),'.','color',col1, ...
                'MarkerSize',14,'MarkerEdgeColor',col1 ,'MarkerFaceColor',col1);  
     h1 = plot3(d1(pos,1),d1(pos,2),-ones(size(pos)),'s','color',col1, ...
                'MarkerSize',14,'MarkerEdgeColor',col1 ,'MarkerFaceColor',col1);
     h1 = plot3(d1(pos,1),d1(pos,2),-ones(size(pos)),'s','color',col1, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ] ,'MarkerFaceColor',col1);
     h2 = plot3(d2(pos2,1),d2(pos2,2),-ones(size(pos2)),'d','color',col2, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ],'MarkerFaceColor',col2);
     h3 = plot3(d3(pos3,1),d3(pos3,2),.98*-ones(size(pos3)),'p','color',col3, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ],'MarkerFaceColor',col3);
     text(.1, 3.1 , -.99, '??','FontSize',28,'FontWeight','bold','BackgroundColor',[1,1,1], 'HorizontalAlignment','center');
     text(3, -3 , -.99, '?','FontSize',28,'FontWeight','bold','BackgroundColor',[1,1,1], 'HorizontalAlignment','center');
grid on;
     colorbar;
  
mytitle = ['EVM Example'];
%     title(mytitle, 'FontSize',20,'BackgroundColor',[1,1,1], 'FontWeight','bold','HorizontalAlignment','center','position',[.75, 2, 1.1] );
%     text(.75, 2. , 1.0, 'Positive training as Letter (A,B,C,D), Neg classess as Shapes','FontSize',14,'BackgroundColor',[1,1,1], 'HorizontalAlignment','center');


     set(gcf,'color','w');
     fname = ['Surf-',num2str(fi,'%d'),'s.png'];
     print('-dpng ',fname);

     hold off;


%%# now do figure after incremental

  figure(fi+2); hold on;
  axis( [ -3.5 3.5 -3.5 3.5  -1 1 -1.1 1.1])
  caxis( [ 0,1])
  view(-15,25);
  if(fi==2)
    view(0,90);
  end;

  camlight(50,50);
  camlight(-50,50);
  camlight(-50,80);
  camlight(50,80);
  camlight(0,90);
  alpha(.25)

  for i = 1:size(EV2,1)
    mesh = sqrt((xi-EV2(i,1)).^2+(yi-EV2(i,2)).^2);
  


    ma =reshape(1-wblcdf(mesh,EV2(i,3),EV2(i,4)),size(xi));
    ma(ma<.005)=NaN; 
    
    maxv = nanmax(ma);
    if(isnan(maxv)) 
    else 
     ha = surfc(xi, yi, ma,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
      zd = get(h,'ZData');
      for i = 1:length(zd)
                      set(h(i),'ZData',-1*ones(length(zd{i}),1))
      end;
    end;
    
end
  
     col1=[ .5 .5 1];
     col2=[ 0 .7 0 ];
     col3 = [ 1 0 .5];
     col4 = [ .2 .1 .05];
%     text(EV2(1,1),EV2(1,2),-.95 ,'A', 'FontSize',20, 'FontWeight','bold', 'HorizontalAlignment','center');
%     text(EV2(2,1),EV2(2,2),-.95 ,'B', 'FontSize',20, 'FontWeight','bold', 'HorizontalAlignment','center');
     text(EV2(3,1),EV2(3,2),-.95 ,'A', 'FontSize',28, 'FontWeight','bold', 'HorizontalAlignment','center');

     h1 = plot3(data0(:,2),data0(:,3),-ones(size(data0,1)),'.','color',col1, ...
                'MarkerSize',14,'MarkerEdgeColor',col1 ,'MarkerFaceColor',col1);  

     h1 = plot3(d1(pos,1),d1(pos,2),-ones(size(pos)),'s','color',col1, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ] ,'MarkerFaceColor',col1);
     h2 = plot3(d2(pos2,1),d2(pos2,2),-ones(size(pos2)),'d','color',col2, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ],'MarkerFaceColor',col2);
     h3 = plot3(d3(pos3,1),d3(pos3,2),.98*-ones(size(pos3)),'p','color',col3, ...
                'MarkerSize',14,'MarkerEdgeColor',[0 0 0 ],'MarkerFaceColor',col3);
     h4 = plot3(d4(pos4,1),d4(pos4,2),-ones(size(pos4)),'+','color',col4, ...
                'MarkerSize',16,'MarkerEdgeColor',col4,'LineWidth',3);
     text(.1, 3.1 , -.99, '??','FontSize',28,'FontWeight','bold','BackgroundColor',[1,1,1], 'HorizontalAlignment','center');
     text(3, -3 , -.99, '?','FontSize',28,'FontWeight','bold','BackgroundColor',[1,1,1], 'HorizontalAlignment','center');
     grid on;
     colorbar;
  
mytitle = ['EVM Incremental Example'];
%     title(mytitle, 'FontSize',20,'BackgroundColor',[1,1,1], 'FontWeight','bold','HorizontalAlignment','center','position',[.75, 2, 1.1] );
%     text(.75, 2. , 1.0, 'Positive training as Letter (A,B,C,D), Neg classess as Shapes','FontSize',14,'BackgroundColor',[1,1,1], 'HorizontalAlignment','center');


     set(gcf,'color','w');
     fname = ['EVMinc-',num2str(fi,'%d'),'s.png'];
     print('-dpng ',fname);

     hold off;

end;
 
  


==> images/fig1plots.m <==
close all; figure(1); hold on;
X=0:.01:4;
A=[1 1.2 1.3 1.4 1.5 ]
B=[1 1.05 1.2 1.3 1.8 ]
C=[2.9 2.95 2.97 3 3.1 ]
D=[.81 .83 .90 .95 .99]
AX=[0 4,0,1];
axis(AX);
SB=1000;
%EA=rwblfit(A(1:5),SB);
EA=wblfit(A(1:5));
DA=1-wblcdf(X,EA(1),EA(2));
EB=wblfit(B(1:5));
DB=1-wblcdf(X,EB(1),EB(2));
EC=wblfit(C(1:5));
DC=1-wblcdf(X,EC(1),EC(2));
ED=wblfit(D(1:5));
DD=1-wblcdf(X,ED(1),ED(2));
plot(X,DA,'Color','cyan','Linewidth',3); hold on;
plot(X,DB,'Color',[0 .6 0],'Linewidth',3); hold on;
plot(X,DC,'Color','red','Linewidth',3); hold on;
plot(X,DD,'Color','blue','Linewidth',3); hold on;



==> images/fig1surfaces.m <==
close all; 
ngrid = 200;
[xi,yi] = meshgrid([-2.5:1/ngrid:2.5],[-2:1/ngrid:2]);
pa=[.5,-.55];
pb=[.5,.25];
pc=[0,.0];
pd=[-2.1,-.2];

  rng(12345678);
  N = 300;


d0 = (rand(2*N,2)-.5)*4;
posa = find(((d0(:,1)-pa(1)).^2 + (d0(:,2)-pa(2)).^2)<.03);
posb = find(((d0(:,1)-pb(1)).^2 + (d0(:,2)-pb(2)).^2)<.05);
posc = find(((d0(:,1)-pc(1)).^2 + (d0(:,2)-pc(2)).^2)<.1);
posd = find(((d0(:,1)-pd(1)).^2 + (d0(:,2)-pd(2)).^2)<.2);
data0=[];
data0(:,2:3) = cat(1,d0(posa,:), d0(posb,:), d0(posc,:), d0(posd,:));
data0=[];
data0(:,2:3) = cat(1,pa, d0(posa,:), pb, d0(posb,:), pc, d0(posc,:), pd, d0(posd,:));
data0(:,1) =0




d1 = (rand(N,2)-.5)*4;
d2= (rand(N,2)-.5)*6;
d3 = (rand(N/2,2)-.5)*7;

% here are 3 examples circles of data
pos = find(((d1(:,1)-1.5).^2 + (d1(:,2)+1.5).^2)<.9);
pos2 = find(((d2(:,1)-1.5).^2 + (d2(:,2)-1.5).^2)<.9) ;
d3 = cat(1,[-1.3,.3],d3); % force class to have outier data
pos3 = find((((d3(:,1)+2.4).^2 + (d3(:,2)-2.4).^2)<1));
pos3 = cat(1,pos3,1);  % force class to include outier data
data1 = [];
data1(:,2:3) = d1(pos,:);
data1(:,1)=1
data2 = [];
data2(:,2:3) = d2(pos2,:);
data2(:,1)=2
data3 = [];
data3(:,2:3) = d3(pos3,:);
data3(:,1)=3

data = cat(1, d1(pos,:), d2(pos2,:), d3(pos3,:));


%  data=[ 0 2; .1 2.1; .14 1.94; .. need to finish if doing by hand ]
mesha = sqrt((xi-pa(1)).^2+(yi-pa(2)).^2);
meshb = sqrt((xi-pb(1)).^2+(yi-pb(2)).^2);
meshc = sqrt((xi-pc(1)).^2+(yi-pc(2)).^2);
meshd = sqrt((xi-pd(1)).^2+(yi-pd(2)).^2);
dista = sort(sqrt((data(:,1)-pa(1)).^2+(data(:,2)-pa(2)).^2))/2;
distb = sort(sqrt((data(:,1)-pb(1)).^2+(data(:,2)-pb(2)).^2))/2 ;
distc = sort(sqrt((data(:,1)-pc(1)).^2+(data(:,2)-pc(2)).^2))/2;
distd = sort(sqrt((data(:,1)-pd(1)).^2+(data(:,2)-pd(2)).^2))/2;


framenum=0;

for  tailsize=3:7


  figure(1); hold on;
  axis( [ -2.5 2.5 -2.5 2.5 -1 1 -1.1 1.1])

  view(-30,25);
  view(0,90);

  tail=1:tailsize;
  EA=wblfit(dista(tail));
  EB=wblfit(distb(tail));
  EC=wblfit(distc(tail));
  ED=wblfit(distd(tail));


  camlight(50,50);
  camlight(-50,50);
  camlight(-50,80);
  camlight(50,80);
  camlight(0,90);
  alpha(.25)
  ma =reshape(1-wblcdf(mesha,EA(1),EA(2)),size(xi));
  mb =reshape(1-wblcdf(meshb,EB(1),EB(2)),size(xi));
  mc =reshape(1-wblcdf(meshc,EC(1),EC(2)),size(xi));
  md =reshape(1-wblcdf(meshd,ED(1),ED(2)),size(xi));
  ma(ma<.0001)=NaN; 
  mb(mb<.0001)=NaN; 
  mc(mc<.0001)=NaN; 
  md(md<.0001)=NaN; 
     ha = surfc(xi, yi, ma,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
     zd = get(h,'ZData');
     for i = 1:length(zd)
                     set(h(i),'ZData',-1*ones(length(zd{i}),1))
     end;
    
     hb = surfc(xi, yi, mb,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
     zd = get(h,'ZData');
     for i = 1:length(zd)
                     set(h(i),'ZData',-1*ones(length(zd{i}),1))
     end;
    
     hc = surfc(xi, yi, mc,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
     zd = get(h,'ZData');
     for i = 1:length(zd)
                     set(h(i),'ZData',-1*ones(length(zd{i}),1))
     end;
    
     hd = surfc(xi, yi, md,'EdgeColor','none','LineStyle','none'); alpha(.25);
     h = findobj('type','patch');
     % Create a loop to change the height of each contour
     zd = get(h,'ZData');
     for i = 1:length(zd)
                     set(h(i),'ZData',-1*ones(length(zd{i}),1))
     end;
  
     text(pa(1),pa(2),-.95 ,'A', 'FontSize',20, 'FontWeight','bold', 'HorizontalAlignment','center');
     text(pb(1),pb(2),-.95 ,'B', 'FontSize',20, 'FontWeight','bold',   'HorizontalAlignment','center');
     text(pc(1),pc(2),-0.95 ,'C', 'FontSize',20, 'FontWeight','bold',  'HorizontalAlignment','center');
     text(pd(1),pd(2),-0.95 ,'D', 'FontSize',20, 'FontWeight','bold',     'HorizontalAlignment','center');
     h1 = plot3(data0(:,2),data0(:,3),-ones(size(data0,1)),'.','color',col1, ...
                'MarkerSize',12,'MarkerEdgeColor',col1 ,'MarkerFaceColor',col1);  

     col1=[ .5 .5 1];
     col2=[ 0 .7 0 ];
     col3 = [ 0 0 .5];
     h1 = plot3(d1(pos,1),d1(pos,2),-ones(size(pos)),'s','color',col1, ...
                'MarkerSize',12,'MarkerEdgeColor',col1 ,'MarkerFaceColor',col1);
     h2 = plot3(d2(pos2,1),d2(pos2,2),-ones(size(pos2)),'d','color',col2, ...
                'MarkerSize',12,'MarkerEdgeColor',col2,'MarkerFaceColor',col2);
     h3 = plot3(d3(pos3,1),d3(pos3,2),-ones(size(pos3)),'p','color',col3, ...
                'MarkerSize',12,'MarkerEdgeColor',col3,'MarkerFaceColor',col3);
     grid on;
  
     mytitle = ['EVKM Examples Tailsize==', num2str(tailsize)];
%     title(mytitle, 'FontSize',20,'BackgroundColor',[1,1,1], 'FontWeight','bold','HorizontalAlignment','center','position',[.75, 2, 1.1] );
%     text(.75, 2. , 1.0, 'Positive training as Letter (A,B,C,D), Neg classess as Shapes','FontSize',14,'BackgroundColor',[1,1,1], 'HorizontalAlignment','center');


     set(gcf,'color','w');
     fname = ['Vid1a', num2str(framenum,'%04d'), '.png'];
     print('-dpng ',fname);
     framenum = framenum + 1;
     hold off;
     clf;
  
     end;


==> images/rwblfit.m <==
function [ parmhat ] = rwblfit(data, shift )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
data = shift-data;
parmhat= wblfit(data);
end



==> images/wblfit.m <==
function [parmhat, parmci] = wblfit(x,alpha,censoring,freq,options)
%WBLFIT Parameter estimates and confidence intervals for Weibull data.
%   PARMHAT = WBLFIT(X) returns maximum likelihood estimates of the
%   parameters of the Weibull distribution given the data in X.  PARMHAT(1)
%   is the scale parameter, A, and PARMHAT(2) is the shape parameter, B.
%
%   [PARMHAT,PARMCI] = WBLFIT(X) returns 95% confidence intervals for the
%   parameter estimates.
%
%   [PARMHAT,PARMCI] = WBLFIT(X,ALPHA) returns 100(1-ALPHA) percent
%   confidence intervals for the parameter estimates.
%
%   [...] = WBLFIT(X,ALPHA,CENSORING) accepts a boolean vector of the same
%   size as X that is 1 for observations that are right-censored and 0 for
%   observations that are observed exactly.
%
%   [...] = WBLFIT(X,ALPHA,CENSORING,FREQ) accepts a frequency vector of
%   the same size as X.  FREQ typically contains integer frequencies for
%   the corresponding elements in X, but may contain any non-integer
%   non-negative values.
%
%   [...] = WBLFIT(X,ALPHA,CENSORING,FREQ,OPTIONS) specifies control
%   parameters for the iterative algorithm used to compute ML estimates.
%   This argument can be created by a call to STATSET.  See STATSET('wblfit')
%   for parameter names and default values.
%
%   Pass in [] for ALPHA, CENSORING, or FREQ to use their default values.
%
%   See also WBLCDF, WBLINV, WBLLIKE, WBLPDF, WBLRND, WBLSTAT, MLE,
%   STATSET.

%   References:
%     [1] Lawless, J.F. (1982) Statistical Models and Methods for Lifetime Data, Wiley,
%         New York.
%     [2} Meeker, W.Q. and L.A. Escobar (1998) Statistical Methods for Reliability Data,
%         Wiley, New York.
%     [3] Crowder, M.J., A.C. Kimber, R.L. Smith, and T.J. Sweeting (1991) Statistical
%         Analysis of Reliability Data, Chapman and Hall, London

%   Copyright 1993-2003 The MathWorks, Inc. 
%   $Revision: 1.5 $  $Date: 2003/02/11 19:41:33 $

% Illegal data return an error.
if numel(x) > length(x)
    error('X must be a vector.');
elseif any(x <= 0)
    error('The data in X must be positive.');
end

if nargin < 2 || isempty(alpha)
    alpha = 0.05;
end
if nargin < 3 || isempty(censoring)
    censoring = [];
elseif ~isempty(censoring) && ~isequal(size(x), size(censoring))
    error('X and CENSORING must have the same size.');
end
if nargin < 4 || isempty(freq)
    freq = [];
elseif ~isempty(freq) && ~isequal(size(x), size(freq))
    error('X and FREQ must have the same size.');
end
if nargin < 5 || isempty(options)
    options = [];
end

% Fit an extreme value distribution to the logged data, then transform to
% the Weibull parameter scales.
%
% Get parameter estimates only.
if nargout == 1
    parmhatEV = evfit(log(x),alpha,censoring,freq,options);
    parmhat = [exp(parmhatEV(1)) 1./parmhatEV(2)];

% Get parameter estimates and CIs.
else
    [parmhatEV,parmciEV] = evfit(log(x),alpha,censoring,freq,options);
    parmhat = [exp(parmhatEV(1)) 1./parmhatEV(2)];
    parmci = [exp(parmciEV(:,1)) 1./parmciEV([2 1],2)];
end

